On the treatment of boundary conditions for bond-based peridynamic models

In this paper, we propose two approaches to apply boundary conditions for bond-based peridynamic models. There has been in recent years a renewed interest in the class of so-called non-local models, which include peridynamic models, for the simulation of structural mechanics problems as an alternative approach to classical local continuum models. However, a major issue, which is often disregarded when dealing with this class of models, is concerned with the manner by which boundary conditions should be prescribed. Our point of view here is that classical boundary conditions, since applied on surfaces of solid bodies, are naturally associated with local models. The paper describes two methods to incorporate classical Dirichlet and Neumann boundary conditions into bond-based peridynamics. The first method consists in artificially extending the domain with a thin boundary layer over which the displacement field is required to behave as an odd function with respect to the boundary points. The second method resorts to the idea that peridynamic models and local models should be compatible in the limit that the so-called horizon vanishes. The approach consists then in decreasing the horizon from a constant value in the interior of the domain to zero at the boundary so that one can directly apply the classical boundary conditions. We present the continuous and discrete formulations of the two methods and assess their performance on several numerical experiments dealing with the simulation of a one-dimensional bar.

==> example2-convergence2.py <==
#!/usr/bin/env python3
# @author patrickdiehl@lsu.edu
# @author serge.prudhomme@polymtl.ca
# @date 07/02/2020
import numpy as np
import sys 
import matplotlib.pyplot as plt
import matplotlib

matplotlib.rcParams["text.usetex"] = True
matplotlib.rcParams['text.latex.preamble'] = [
    r'\usepackage{xfrac}']


example = "Quartic"

#############################################################################
# Solve the system
#############################################################################

def solve(M,f):
    return np.linalg.solve(M,f)

#############################################################################
# Exact solution 
#############################################################################

def exactSolution(x):
    
    if example == "Cubic":
        return x*(3.-x)*(3.+x)/6.
    elif example == "Quartic":
        return x*(16.-x*x*x)/12.
    elif example == "Quadratic":
        return x*(4.-x)/2.
    elif example == "Linear":
        return x
    
    else:
        print("Error: Either provide linear or quadratic")
        sys.exit()
    
#############################################################################
# Loading
#############################################################################

def f(x):
    
    if example == "Cubic":
        return x
    elif example == "Quartic":
        return x*x
    elif example == "Quadratic":
        return 1
    elif example == "Linear":
        return 0
    else:
        print("Error: Either provide linear or quadratic")
        sys.exit()


#############################################################################
# Loading 
#############################################################################

def force(n,h,x):
    
    force = np.zeros(n)
   
    for i in range(1,n-1):
        force[i] = f(x[i])
    
    force[n-1] = 1
    
    return force

#############################################################################
# Exact solution 
#############################################################################

def exactSolution(x):
    
    if example == "Cubic":
        return x*(3.-x)*(3.+x)/6.
    elif example == "Quartic":
        return x*(16.-x*x*x)/12.
    elif example == "Quadratic":
        return x*(4.-x)/2.
    elif example == "Linear":
        return x
    
    else:
        print("Error: Either provide linear or quadratic")
        sys.exit()

#############################################################################
# Compute the maximum relative error for the LLEM, the EDM, and the VHM
#############################################################################

def error(x,u):
    e = []
    
    for i in range(1,len(x)):
        e.append(abs((exactSolution(x[i])-u[i])/exactSolution(x[i])))

    return max(e)
        

#############################################################################
# Assemble the stiffness matrix for delta=2h
#############################################################################

def VHM2(n,h):
        
    MVHM = np.zeros([n,n])

    MVHM[0][0] = 1.
    MVHM[1][0] = -8.
    MVHM[1][1] = 16.
    MVHM[1][2] = -8.

    for i in range(2,n-2):
        MVHM[i][i-2] = -1.
        MVHM[i][i-1] = -4.
        MVHM[i][i] = 10.
        MVHM[i][i+1] = -4.
        MVHM[i][i+2] = -1.


    MVHM[n-2][n-1] = -8.
    MVHM[n-2][n-2] = 16.
    MVHM[n-2][n-3] = -8.

    MVHM[n-1][n-1] = 12.*h
    MVHM[n-1][n-2] = -16.*h
    MVHM[n-1][n-3] = 4.*h

    MVHM *= 1./(8.*h*h)
    
    return  MVHM

#############################################################################
# Assemble the stiffness matrix for delta=4h
#############################################################################

def VHM4(n,h):
    
    MVHM = np.zeros([n,n])
    
    #Condition
    MVHM[0][0] = 1. / 2. / h / h
    
    # Node with one neighbor
    MVHM[1][0] = -1.  / 2. / h / h *2 
    MVHM[1][1] = 2.   / 2. / h / h *2 
    MVHM[1][2] = -1./ 2. / h / h *2
    
    # Node with two neighbors
    MVHM[2][0] = -(1./8.) / 2. / h / h  *2
    MVHM[2][1] = -(1./2.)/ 2. / h / h  *2
    MVHM[2][2] = (5./4.)/ 2. / h / h  *2
    MVHM[2][3] = -(1./2.)/ 2. / h / h  *2
    MVHM[2][4] = -(1./8.)/ 2. / h / h  *2
    
    # Node with three neighbors
    MVHM[3][0] = -(1./27.)/ 2. / h / h  *2
    MVHM[3][1] = -(1./9.)/ 2. / h / h *2
    MVHM[3][2] = -(2./9.)/ 2. / h / h *2
    MVHM[3][3] = (20./27.)/ 2. / h / h *2
    MVHM[3][4] = -(2./9.)/ 2. / h / h *2
    MVHM[3][5] = -(1./9.)/ 2. / h / h *2
    MVHM[3][6] = -(1./27.)/ 2. / h / h *2
    
    
    # Nodes with the full neigborhood
    for i in range(4,n-4):
        MVHM[i][i-4] = -(1./64.)/ 2. / h / h*2
        MVHM[i][i-3] = -(1./24.)/ 2. / h / h *2
        MVHM[i][i-2] = -(1./16.)/ 2. / h / h  *2
        MVHM[i][i-1] = -(1./8.)/ 2. / h / h *2
        MVHM[i][i] = (47./96.)/ 2. / h / h *2
        MVHM[i][i+1] = -(1./8.)/ 2. / h / h  *2
        MVHM[i][i+2] = -(1./16.)/ 2. / h / h *2
        MVHM[i][i+3] = -(1./24.)/ 2. / h / h *2
        MVHM[i][i+4] = -(1./64.)/ 2. / h / h*2
    
    # Node with three neighbors
    MVHM[n-4][n-7] = -(1./27.)/ 2. / h / h *2
    MVHM[n-4][n-6] = -(1./9.)/ 2. / h / h *2
    MVHM[n-4][n-5] = -(2./9.)/ 2. / h / h *2
    MVHM[n-4][n-4] = (20./27.)/ 2. / h / h *2
    MVHM[n-4][n-3] = -(2./9.)/ 2. / h / h *2
    MVHM[n-4][n-2] = -(1./9.)/ 2. / h / h *2
    MVHM[n-4][n-1] = -(1./27.)/ 2. / h / h *2
    
    
    # Node with two neighbors
    MVHM[n-3][n-5] = -(1./8.)/ 2. / h / h *2
    MVHM[n-3][n-4] = -(1./2.)/ 2. / h / h *2
    MVHM[n-3][n-3] = (5./4.)/ 2. / h / h *2
    MVHM[n-3][n-2] = -(1./2.)/ 2. / h / h *2
    MVHM[n-3][n-1] = -(1./8.)/ 2. / h / h *2
    
    # Node with one neighbor
    MVHM[n-2][n-3] = -1.   / 2. / h / h *2
    MVHM[n-2][n-2] = 2.   / 2. / h / h *2 
    MVHM[n-2][n-1] = -1/ 2. / h / h *2
    
    #Conditon
    MVHM[n-1][n-1] = 3.   / h  / 2. 
    MVHM[n-1][n-2] = -4.  / h  / 2. 
    MVHM[n-1][n-3] = 1.  / h  / 2. 
     
    return MVHM


def VHM8(n,h):
    
    MVHM = np.zeros([n,n])
    
    #Condition
    MVHM[0][0] = 1. / 2. / h / h 
    
    # Node with one neighbor
    MVHM[1][0] = -1.  /  2. / h  / h * 2
    MVHM[1][1] = 2   /  2. /  h / h   * 2
    MVHM[1][2] = -1./ 2.  / h  / h  *2
    
    # Node with two neighbors
    MVHM[2][0] =  -(1./8.)/ 2. / h / h *2
    MVHM[2][1] = -(1./2.)/ 2. / h / h *2
    MVHM[2][2] =  (5./4.)/ 2. / h / h *2 
    MVHM[2][3] = -(1./2.)/ 2. / h / h *2 
    MVHM[2][4] =  -(1./8.)/ 2. / h / h *2
    
    # Node with three neighbors
    MVHM[3][0] = -(1./27.)/ 2. / h / h *2
    MVHM[3][1] = -(1./9.)/ 2. / h / h *2
    MVHM[3][2] = -(2./9.)/ 2. / h / h *2
    MVHM[3][3] = (20./27.)/ 2. / h / h *2
    MVHM[3][4] = -(2./9.)/ 2. / h / h *2
    MVHM[3][5] = -(1./9.)/ 2. / h / h *2
    MVHM[3][6] = -(1./27.)/ 2. / h / h *2
    
    # Node with four neighbors
    MVHM[4][4-4] = -(1./64.)/ 2. / h / h *2
    MVHM[4][4-3] = -(1./24.)/ 2. / h / h *2
    MVHM[4][4-2] = -(1./16.)/ 2. / h / h *2
    MVHM[4][4-1] = -(1./8.)/ 2. / h / h *2
    MVHM[4][4] = (47./96.)/ 2. / h / h *2
    MVHM[4][4+1] = -(1./8.)/ 2. / h / h *2
    MVHM[4][4+2] = -(1./16.)/ 2. / h / h *2
    MVHM[4][4+3] = -(1./24.)/ 2. / h / h*2
    MVHM[4][4+4] = -(1./64.)/ 2. / h / h*2
    
    # Node with 5 neighbors
    MVHM[5][5-5] = -(1/125) / 2. / h / h*2
    MVHM[5][5-4] = -(1/50) / 2. / h / h*2
    MVHM[5][5-3] = -(2/75) / 2. / h / h*2
    MVHM[5][5-2] = -(1/25) / 2. / h / h*2
    MVHM[5][5-1] = -(2/25) / 2. / h / h*2
    MVHM[5][5] =  (131/375) / 2. / h / h*2
    MVHM[5][5+1] =  -(2/25) / 2. / h / h*2
    MVHM[5][5+2] =  -(1/25) / 2. / h / h*2
    MVHM[5][5+3] = -(2/75) / 2. / h / h *2
    MVHM[5][5+4] = -(1/50) / 2. / h / h *2
    MVHM[5][5+5] = -(1/125) / 2. / h / h *2
    
    # Node with 6 neighbors
    MVHM[6][6-6] =  -(1/216) / 2. / h / h *2
    MVHM[6][6-5] =  -(1/90) / 2. / h / h *2
    MVHM[6][6-4] =  -(1/72) / 2. / h / h *2
    MVHM[6][6-3] =  -(1/54) / 2. / h / h *2
    MVHM[6][6-2] =  -(1/36) / 2. / h / h *2
    MVHM[6][6-1] =  -(1/18) / 2. / h / h *2
    MVHM[6][6] =  (71/270) / 2. / h / h *2
    MVHM[6][6+1] =  -(1/18) / 2. / h / h *2
    MVHM[6][6+2] =  -(1/36) / 2. / h / h *2
    MVHM[6][6+3] =  -(1/54) / 2. / h / h *2
    MVHM[6][6+4] =  -(1/72) / 2. / h / h *2
    MVHM[6][6+5] =  -(1/90) / 2. / h / h *2
    MVHM[6][6+6] =  -(1/216) / 2. / h / h *2
    
    # Node with 7 neighbors
    MVHM[7][7-7] = -(1/343)  / 2. / h / h*2
    MVHM[7][7-6] = -(1/147)  / 2. / h / h*2
    MVHM[7][7-5] = -(2/245)  / 2. / h / h*2
    MVHM[7][7-4] = -(1/98)  / 2. / h / h*2
    MVHM[7][7-3] =  -(2/147)  / 2. / h / h*2
    MVHM[7][7-2] =  -(1/49)  / 2. / h / h*2
    MVHM[7][7-1] = -(2/49)  / 2. / h / h*2
    MVHM[7][7] =  (353/1715)  / 2. / h / h*2
    MVHM[7][7+1] = -(2/49)  / 2. / h / h*2
    MVHM[7][7+2] =  -(1/49)  / 2. / h / h*2
    MVHM[7][7+3] =  -(2/147)  / 2. / h / h*2
    MVHM[7][7+4] = -(1/98)  / 2. / h / h*2
    MVHM[7][7+5] = -(2/245)  / 2. / h / h*2
    MVHM[7][7+6] = -(1/147)  / 2. / h / h*2
    MVHM[7][7+7] = -(1/343)  / 2. / h / h*2
    
    # Nodes with the full neigborhood
    for i in range(8,n-8):
        MVHM[i][i-8] = -(1/512) / 2. / h / h*2
        MVHM[i][i-7] = -(1/224) / 2. / h / h*2
        MVHM[i][i-6] = -(1/192) / 2. / h / h*2
        MVHM[i][i-5] = -(1/160) / 2. / h / h*2
        MVHM[i][i-4] = -(1/128) / 2. / h / h*2
        MVHM[i][i-3] = -(1/96) / 2. / h / h*2
        MVHM[i][i-2] = -(1/64) / 2. / h / h*2
        MVHM[i][i-1] = -(1/32) / 2. / h / h*2
        MVHM[i][i] =  (1487/8960) / 2. / h / h*2
        MVHM[i][i+1] = -(1/32) / 2. / h / h*2
        MVHM[i][i+2] = -(1/64) / 2. / h / h*2
        MVHM[i][i+3] = -(1/96) / 2. / h / h*2
        MVHM[i][i+4] = -(1/128) / 2. / h / h*2
        MVHM[i][i+5] = -(1/160) / 2. / h / h*2
        MVHM[i][i+6] = -(1/192) / 2. / h / h*2
        MVHM[i][i+7] = -(1/224) / 2. / h / h*2
        MVHM[i][i+8] = -(1/512) / 2. / h / h*2
    
    
    # Node with 7 neighbors
    MVHM[n-8][n-15] = -(1/343)  / 2. / h / h *2
    MVHM[n-8][n-14] = -(1/147)  / 2. / h / h*2
    MVHM[n-8][n-13] = -(2/245)  / 2. / h / h*2
    MVHM[n-8][n-12] = -(1/98)  / 2. / h / h*2
    MVHM[n-8][n-11] =  -(2/147)  / 2. / h / h*2
    MVHM[n-8][n-10] =  -(1/49)  / 2. / h / h*2
    MVHM[n-8][n-9] =  -(2/49)  / 2. / h / h*2
    MVHM[n-8][n-8] = (353/1715)  / 2. / h / h*2
    MVHM[n-8][n-7] = -(2/49)  / 2. / h / h*2
    MVHM[n-8][n-6] =  -(1/49)  / 2. / h / h*2
    MVHM[n-8][n-5] = -(2/147)  / 2. / h / h*2
    MVHM[n-8][n-4] = -(1/98)  / 2. / h / h*2
    MVHM[n-8][n-3] = -(2/245)  / 2. / h / h*2
    MVHM[n-8][n-2] = -(1/147)  / 2. / h / h*2
    MVHM[n-8][n-1] = -(1/343)  / 2. / h / h*2
    
    
    # Node with 6 neighbors
    MVHM[n-7][n-13] =  -(1/216) / 2. / h / h *2
    MVHM[n-7][n-12] =  -(1/90) / 2. / h / h *2
    MVHM[n-7][n-11] =  -(1/72) / 2. / h / h *2
    MVHM[n-7][n-10] =  -(1/54) / 2. / h / h *2
    MVHM[n-7][n-9] =  -(1/36) / 2. / h / h *2
    MVHM[n-7][n-8] =  -(1/18) / 2. / h / h *2
    MVHM[n-7][n-7] = (71/270) / 2. / h / h *2
    MVHM[n-7][n-6] =   -(1/18) / 2. / h / h *2
    MVHM[n-7][n-5] =  -(1/36) / 2. / h / h *2
    MVHM[n-7][n-4] =  -(1/54) / 2. / h / h *2
    MVHM[n-7][n-3] =   -(1/72) / 2. / h / h *2
    MVHM[n-7][n-2] =  -(1/90) / 2. / h / h *2
    MVHM[n-7][n-1] =  -(1/216) / 2. / h / h *2
    

    
    # Node with 5 neighbors   
    MVHM[n-6][n-11] = -(1/125) / 2. / h / h *2
    MVHM[n-6][n-10] = -(1/50) / 2. / h / h*2
    MVHM[n-6][n-9] = -(2/75) / 2. / h / h*2
    MVHM[n-6][n-8] = -(1/25) / 2. / h / h*2
    MVHM[n-6][n-7] = -(2/25) / 2. / h / h*2
    MVHM[n-6][n-6] = (131/375) / 2. / h / h*2
    MVHM[n-6][n-5] = -(2/25) / 2. / h / h*2
    MVHM[n-6][n-4] = -(1/25) / 2. / h / h*2
    MVHM[n-6][n-3] = -(2/75) / 2. / h / h*2
    MVHM[n-6][n-2] =-(1/50) / 2. / h / h*2
    MVHM[n-6][n-1] = -(1/125) / 2. / h / h*2
    
    
    # Node with four neighbors
    MVHM[n-5][n-9] = -(1./64.)/ 2. / h / h *2
    MVHM[n-5][n-8] = -(1./24.)/ 2. / h / h*2
    MVHM[n-5][n-7] = -(1./16.)/ 2. / h / h*2
    MVHM[n-5][n-6] = -(1./8.)/ 2. / h / h*2
    MVHM[n-5][n-5] = (47./96.)/ 2. / h / h*2
    MVHM[n-5][n-4] = -(1./8.)/ 2. / h / h*2
    MVHM[n-5][n-3] = -(1./16.)/ 2. / h / h*2
    MVHM[n-5][n-2] = -(1./24.)/ 2. / h / h*2
    MVHM[n-5][n-1] = -(1./64.)/ 2. / h / h*2
    
    
    # Node with three neighbors 
    MVHM[n-4][n-7] = -(1./27.)/ 2. / h / h *2
    MVHM[n-4][n-6] = -(1./9.)/ 2. / h / h *2
    MVHM[n-4][n-5] = -(2./9.)/ 2. / h / h *2
    MVHM[n-4][n-4] = (20./27.)/ 2. / h / h *2
    MVHM[n-4][n-3] = -(2./9.)/ 2. / h / h *2
    MVHM[n-4][n-2] = -(1./9.)/ 2. / h / h *2
    MVHM[n-4][n-1] = -(1./27.)/ 2. / h / h *2
    
    
    # Node with two neighbors
    MVHM[n-3][n-5] = -(1./8.)/ 2. / h / h *2
    MVHM[n-3][n-4] = -(1./2.)/ 2. / h / h *2 
    MVHM[n-3][n-3] =  (5./4.)/ 2. / h / h *2 
    MVHM[n-3][n-2] = -(1./2.)/ 2. / h / h *2
    MVHM[n-3][n-1] = -(1./8.)/ 2. / h / h *2
    
    # Node with one neighbor
    MVHM[n-2][n-3] = -1.  /  2. / h  / h *2
    MVHM[n-2][n-2] = 2   /  2. /  h / h  *2
    MVHM[n-2][n-1] = -1./ 2.  / h  / h  *2
    
    #Conditon
    MVHM[n-1][n-1] = 3.   / h   / 2. 
    MVHM[n-1][n-2] = -4. /  h  / 2    
    MVHM[n-1][n-3] = 1. /   h / 2 
        
    return MVHM

#############################################################################
#Computation
#############################################################################
print("h,nodes,error")
delta = 0.125

# Case 1  
h = delta / 2
nodes = int(1 / h) + 1
x2 = np.linspace(0,1.,nodes)
f2=force(nodes,h,x2)
u2 = solve(VHM2(nodes,h),f2)
plt.plot(x2,exactSolution(x2)-u2,label=r"$\sfrac{\delta}{2}$",color="black",linestyle="-")
print(h,len(x2),error(x2,u2))

# Case 2
h = delta / 4
nodes = int(1 / h) + 1
x4 = np.linspace(0,1.,nodes)
f4=force(nodes,h,x4)
u4 = solve(VHM4(nodes,h),f4)
plt.plot(x4,abs(exactSolution(x4)-u4),label=r"$\sfrac{\delta}{4}$",color="black",linestyle=":")
print(h,len(x4),error(x4,u4))

# Case 3
h = delta / 8
nodes = int(1 / h) + 1
x8 = np.linspace(0,1.,nodes)
f8=force(nodes,h,x8)
u8 = solve(VHM8(nodes,h),f8)
plt.plot(x8,exactSolution(x8)-u8,label=r"$\sfrac{\delta}{8}$",color="black",linestyle="-.")
print(h,len(x8),error(x8,u8))

plt.title("Convergence study with Quartic Solution using VFM")
plt.xlabel("x")
plt.ylabel("Error in displacement")
plt.grid()
plt.legend()
plt.savefig("VHM-Quartic-convergence.pdf")

plt.close()
plt.plot(x2,u2,label=r"$\sfrac{\delta}{2}$",color="black",linestyle="-")
plt.plot(x4,u4,label=r"$\sfrac{\delta}{4}$",color="black",linestyle=":")
plt.plot(x8,u8,label=r"$\sfrac{\delta}{8}$",color="black",linestyle="-.")
plt.grid()
plt.legend()
plt.savefig("VHM-Quartic-solution2.pdf")

    





==> functions.py <==
#!/usr/bin/env python3
# @author patrickdiehl@lsu.edu
# @author serge.prudhomme@polymtl.ca
# @date 10/05/2019
import numpy as np
import sys 
import matplotlib.pyplot as plt
import matplotlib

matplotlib.rcParams["text.usetex"] = True
matplotlib.rcParams["font.size"] = 12
matplotlib.rcParams['text.latex.preamble'] = [
    r'\usepackage{xfrac}']

def u(x,eps):
    return x-((np.exp(-(1-x)/eps)-np.exp(-1/eps))/(1-np.exp(-1/eps)))

x = np.linspace(0,1,100)

plt.plot(x,u(x,0.1),label=r"$\epsilon=0.1$",color="black",linestyle="-")
plt.plot(x,u(x,0.01),label=r"$\epsilon=0.01$",color="black",linestyle=":")
plt.xlabel(r"x")
plt.ylabel(r"$u(x)$")
plt.legend()
plt.grid()

plt.savefig("functions.pdf",bbox_inches='tight')

plt.clf()

def kx(x):
    k=1
    return k/(4*(x/delta)-(3-2*np.log(x/delta))*x*x/delta/delta)

def kx2(x):
    k=1
    return k/(4*((1-x)/delta)-(3-2*np.log((1-x)/delta))*(1-x)*(1-x)/delta/delta)

n = np.power(2,4)
h=1./n
delta=2*h

xp = np.linspace(0.01,2*h,2)
plt.plot(xp,kx(xp),label="$\overline{\kappa}(x),\, x \in ]0,\delta]$",c="black")
xp = np.linspace(1-2*h,0.99,2)
plt.plot(xp,kx2(xp),label="$\overline{\kappa}(x),\, x \in [1-\delta,1]$",c="black",ls="-.")
plt.grid()
plt.xlabel("x")
plt.ylabel(r"$\overline{\kappa}(x)$")
plt.legend()
plt.title("Correction Factor for the EDM method")
plt.savefig("EDM-correction.pdf",bbox_inches='tight')


